On the Pitfalls of Learning with Limited Data: A Facial Expression Recognition Case Study

Deep learning models need large amounts of data for training. In video recognition and classification, significant advances were achieved with the introduction of new large databases. However, the creation of large-databases for training is infeasible in several scenarios. Thus, existing or small collected databases are typically joined and amplified to train these models. Nevertheless, training neural networks on limited data is not straightforward and comes with a set of problems. In this paper, we explore the effects of stacking databases, model initialization, and data amplification techniques when training with limited data on deep learning models' performance. We focused on the problem of Facial Expression Recognition from videos. We performed an extensive study with four databases at a different complexity and nine deep-learning architectures for video classification. We found that (i) complex training sets translate better to more stable test sets when trained with transfer learning and synthetically generated data, but their performance yields a high variance; (ii) training with more detailed data translates to more stable performance on novel scenarios (albeit with lower performance); (iii) merging heterogeneous data is not a straightforward improvement, as the type of augmentation and initialization is crucial; (iv) classical data augmentation cannot fill the holes created by joining largely separated datasets; and (v) inductive biases help to bridge the gap when paired with synthetic data, but this data is not enough when working with standard initialization techniques.

==> stadistics/get_stadistic.sh <==
python3 stadistics/wilcoxon.py
python3 stadistics/wilcoxon_merge_models.py
python3 stadistics/wilcoxon_merge_models_and_datasets.py
python3 stadistics/wilcoxon_cross.py
python3 stadistics/wilcoxon_cross_merge_models.py
python3 stadistics/wilcoxon_cross_merge_models_datasets.py
python3 stadistics/tables/join_merge_models_table.py


==> stadistics/wilcoxon.py <==
import os
import numpy as np
from scipy import stats
import pandas as pd
from prettytable import PrettyTable

table_types = ["auto_ablation", "cross_kfold_ablation"]
methods = ["two-sided", "greater", "less"]

experiment_codes = ["0000", "0010", "0001", "1000", "1010", "1001"]
# models = ["VGG16-lstm", "Inceptionv3-lstm", "ResNet18-lstm", "ResNet101-lstm", "C3D", "I3D", "ResNet3D-18", "ResNet3D-101", "c3d-block-lstm"]
datasets = ["CK", "MMI", "OULU", "MUG"]

csv_path_pattern = "./tablesv2/{}/{}/{}.csv"
latex_out_pattern = "./stadistics/tables/latex/{}-{}-{}.tex"
csv_out_pattern = "./stadistics/tables/csv/{}/{}-{}.csv"


TABLES_V2_PATH='./tablesv2'
METADATA_PATH='{}/metadata'.format(TABLES_V2_PATH)
MODELS_PATH='{}/models.csv'.format(METADATA_PATH)

def get_model_names():
    models = []
    with open(MODELS_PATH) as file:
        for i, line in enumerate(file):
            if i == 0:
                continue
            mname, dname = line.split(',')
            models.append(mname)

    return models

models = get_model_names()


for tt in table_types:
    for dataset in datasets:

        acc_dict = {}
        for model in models:
            acc_dict[model] = {}

        for code in experiment_codes:
            filename = csv_path_pattern.format(tt, dataset, code)

            if not os.path.exists(filename):
                print("FILE NOT EXISTS", filename)

            frame = pd.read_csv(filename, sep=",")

            cols = list(frame)

            for row, model in zip(range(len(frame)), models):
                accs = []
                for c in cols:
                    accs.append(frame[c][row])

                acc_dict[model][code] = accs

        result_list = {}
        for model in models:
            for code in experiment_codes:
                result_list["{}/{}".format(model, code)] = acc_dict[model][code]

        results_table = {}
        for method in methods:
            results_table[method] = []
            for x_k, x_v in result_list.items():
                results = []
                for y_k, y_v in result_list.items():
                    if x_k != y_k:
                        try:
                            s, p = stats.wilcoxon(x_v, y_v, alternative=method)
                        except ValueError:
                            s=0
                            p=0.99
                            print(f"Error in test {x_k} vs. {y_k} for {dataset}/{tt}/{method}: all values are equal between the two runs")
                        results.append((s,p))
                    else:
                        results.append(("", ""))

                results_table[method].append(results)

            # x = PrettyTable()

            keys = list(result_list.keys())
            # x.field_names = ["x"] + keys

            # for i, results in enumerate(results_table[method]):
            #     x.add_row([keys[i]] + results)


            def latex(keys, results_table, method):

                latex_str = "\\begin{table}[]\n"
                latex_str += "\\begin{tabular}{" + ("l" *  (1 + (len(keys) * 2))) +  "}\n"

                def multicolumn(str):
                    return "\\multicolumn{2}{l}{" + str + "}"

                str = "x"
                for k in keys:
                    str += " & " + multicolumn(k)
                str += "\\\\\n"

                latex_str += str

                for k, results in zip(keys, results_table[method]):
                    l = [k]
                    for result in results:
                        l.append("{}".format(result[0]))
                        l.append("{}".format(result[1]))
                    latex_str += " & ".join(l) + "\\\\\n"


                latex_str += "\\end{tabular}\n \\end{table}\n"

                return latex_str




            with open(latex_out_pattern.format(tt,method, dataset), 'w') as file:

                latex_str = latex(keys, results_table, method)
                file.write(latex_str)

            out_filename = csv_out_pattern.format(tt,method, dataset)
            out_folder = "/".join(out_filename.split("/")[:-1])

            if not os.path.exists(out_folder):
                os.makedirs(out_folder)

            with open(out_filename, 'w') as file:
                # keys_ = []
                # for k in keys:
                #     keys_.append(k+"_s")
                #     keys_.append(k+"_p")
                # keys_ = [""] + keys_

                file.write("models, init, " + ",".join(keys) + "\n")

                for k, results in zip(keys, results_table[method]):
                    res = []
                    for r in results:
                        if r[1] == "":
                            res.append("{}".format(r[1]))# print only the p-value
                        else:
                            res.append('%.10f' % (r[1]))
                    r_s = ",".join(res)
                    line = "{},{}\n".format(k.replace("/",","), r_s)
                    file.write(line)


==> stadistics/wilcoxon_cross.py <==
import os
import numpy as np
from scipy import stats
import pandas as pd

table_types = ["auto_ablation", "cross_kfold_ablation"]
methods = ["two-sided", "greater", "less"]

experiment_codes = ["0000", "0010", "0001", "1000", "1010", "1001"]
# models = ["VGG16-lstm", "Inceptionv3-lstm", "ResNet18-lstm", "ResNet101-lstm", "C3D", "I3D", "ResNet3D-18", "ResNet3D-101", "c3d-block-lstm"]
datasets = ["CK", "MMI", "OULU", "MUG"]

csv_path_pattern = "./tablesv2/{}/{}/{}.csv"
latex_out_pattern = "./stadistics/tables/latex/{}-{}-{}.tex"
csv_out_pattern = "./stadistics/tables/csv/{}/{}-{}.csv"


TABLES_V2_PATH='./tablesv2'
METADATA_PATH='{}/metadata'.format(TABLES_V2_PATH)
MODELS_PATH='{}/models.csv'.format(METADATA_PATH)

def get_model_names():
    models = []
    with open(MODELS_PATH) as file:
        for i, line in enumerate(file):
            if i == 0:
                continue
            mname, dname = line.split(',')
            models.append(mname)

    return models

models = get_model_names()


def read_acc_from_exp_type(dataset, models, experiment_codes, csv_path_pattern,  exp_type):
    acc_dict = {}
    for model in models:
        acc_dict[model] = {}

    for code in experiment_codes:
        filename = csv_path_pattern.format(exp_type, dataset, code)

        if not os.path.exists(filename):
            print("FILE NOT EXISTS", filename)
            exit()

        frame =  pd.read_csv(filename, sep=",")
        cols = list(frame)

        for row, model in zip(range(len(frame)), models):
            accs = []
            for c in cols:
                accs.append(frame[c][row])

            acc_dict[model][code] = accs

    result_list = {}
    for model in models:
        for code in experiment_codes:
            result_list[f"{exp_type}/{model}/{code}"] = acc_dict[model][code]

    return result_list



model_names = []
for model in models:
    for code in experiment_codes:
        model_names.append(f"{model}/{code}")

for dataset in datasets:
    auto_dict = read_acc_from_exp_type(dataset, models, experiment_codes, csv_path_pattern, "auto_ablation")
    cross_dict = read_acc_from_exp_type(dataset, models, experiment_codes, csv_path_pattern, "cross_kfold_ablation")


    results_table = {}
    for method in methods:
        results_table[method] = []
        results = {}
        for auto_k, auto_v in auto_dict.items():
            for cross_k, cross_v in cross_dict.items():
                try:
                    s, p = stats.wilcoxon(auto_v, cross_v, alternative=method)
                except ValueError:
                    s = 0
                    p = 0.99
                    print(f"Error in test {auto_k} vs. {cross_k} for {dataset}/{method}: all values are equal between the two runs")
                results[f"{auto_k}-{cross_k}"] = (s, p)

        # import pprint
        # pp = pprint.PrettyPrinter(indent=4)
        # pp.pprint(results)

        out_filename = csv_out_pattern.format("mix",method, dataset)
        out_folder = "/".join(out_filename.split("/")[:-1])

        if not os.path.exists(out_folder):
            os.makedirs(out_folder)

        with open(out_filename, 'w') as file:
            mn_str = ",".join([f"merge/{mn}" for mn in model_names])
            file.write(f"models,init,{mn_str}\n")

            for mn_auto in model_names:
                l = []
                for mn_cross in model_names:
                    r = results[f"auto_ablation/{mn_auto}-cross_kfold_ablation/{mn_cross}"][1]
                    if r == "":
                        l.append("{}".format(r))# print only the p-value
                    else:
                        l.append('%.10f' % (r))

                model, code = mn_auto.split("/")
                # print(len(l))
                l_join = ",".join([str(l_) for l_ in l])
                file.write(f"{model},{code},{l_join}\n")


==> stadistics/wilcoxon_cross_merge_models.py <==
import os
import numpy as np
from scipy import stats
import pandas as pd

table_types = ["auto_ablation", "cross_kfold_ablation"]
methods = ["two-sided", "greater", "less"]

experiment_codes = ["0000", "0010", "0001", "1000", "1010", "1001"]
datasets = ["CK", "MMI", "OULU", "MUG"]

csv_path_pattern = "./tablesv2/{}/{}/{}.csv"
latex_out_pattern = "./stadistics/tables/latex/{}-{}-{}.tex"
csv_out_pattern = "./stadistics/tables/csv/{}/{}-{}.csv"


TABLES_V2_PATH='./tablesv2'
METADATA_PATH='{}/metadata'.format(TABLES_V2_PATH)

def read_acc_from_exp_type(dataset, experiment_codes, csv_path_pattern,  exp_type):
    acc_dict = {}

    for code in experiment_codes:
        filename = csv_path_pattern.format(exp_type, dataset, code)

        if not os.path.exists(filename):
            print("FILE NOT EXISTS", filename)
            exit()

        frame =  pd.read_csv(filename, sep=",")
        cols = list(frame)

        for row in range(len(frame)):
            accs = []
            for c in cols:
                accs.append(frame[c][row])

            acc_dict[code] = accs

    result_list = {}
    for code in experiment_codes:
        result_list[f"{exp_type}/{code}"] = acc_dict[code]

    return result_list

code_names = []
for code in experiment_codes:
    code_names.append(f"{code}")

for dataset in datasets:
    auto_dict = read_acc_from_exp_type(dataset, experiment_codes, csv_path_pattern, "auto_ablation_merge_models")
    cross_dict = read_acc_from_exp_type(dataset, experiment_codes, csv_path_pattern, "cross_kfold_ablation_merge_models")


    results_table = {}
    for method in methods:
        results_table[method] = []
        results = {}
        for auto_k, auto_v in auto_dict.items():
            for cross_k, cross_v in cross_dict.items():
                try:
                    s, p = stats.wilcoxon(auto_v, cross_v, alternative=method)
                except ValueError:
                    s = 0
                    p = 0.99
                    print(f"Error in test {auto_k} vs. {cross_k} for {dataset}/{method}: all values are equal between the two runs")
                results[f"{auto_k}-{cross_k}"] = (s, p)

        # import pprint
        # pp = pprint.PrettyPrinter(indent=4)
        # pp.pprint(results)

        out_filename = csv_out_pattern.format("mix-merge_models",method, dataset)
        out_folder = "/".join(out_filename.split("/")[:-1])

        if not os.path.exists(out_folder):
            os.makedirs(out_folder)

        with open(out_filename, 'w') as file:
            mn_str = ",".join([f"merge/{mn}" for mn in code_names])
            file.write(f"init,{mn_str}\n")

            for mn_auto in code_names:
                l = []
                for mn_cross in code_names:
                    r = results[f"auto_ablation_merge_models/{mn_auto}-cross_kfold_ablation_merge_models/{mn_cross}"][1]
                    if r == "":
                        l.append("{}".format(r))# print only the p-value
                    else:
                        l.append('%.10f' % (r))

                code = "".join(mn_auto.split("/"))
                # print(len(l))
                l_join = ",".join([str(l_) for l_ in l])
                file.write(f"{code},{l_join}\n")


==> stadistics/wilcoxon_cross_merge_models_datasets.py <==
import os
import numpy as np
from scipy import stats
import pandas as pd

table_types = ["auto_ablation", "cross_kfold_ablation"]
methods = ["two-sided", "greater", "less"]

experiment_codes = ["0000", "0010", "0001", "1000", "1010", "1001"]

csv_path_pattern = "./tablesv2/{}/{}.csv"
latex_out_pattern = "./stadistics/tables/latex/{}-{}-{}.tex"
csv_out_pattern = "./stadistics/tables/csv/{}/{}.csv"


TABLES_V2_PATH='./tablesv2'
METADATA_PATH='{}/metadata'.format(TABLES_V2_PATH)

def read_acc_from_exp_type(experiment_codes, csv_path_pattern,  exp_type):
    acc_dict = {}

    for code in experiment_codes:
        filename = csv_path_pattern.format(exp_type, code)

        if not os.path.exists(filename):
            print("FILE NOT EXISTS", filename)
            exit()

        frame =  pd.read_csv(filename, sep=",")
        cols = list(frame)

        for row in range(len(frame)):
            accs = []
            for c in cols:
                accs.append(frame[c][row])

            acc_dict[code] = accs

    result_list = {}
    for code in experiment_codes:
        result_list[f"{exp_type}/{code}"] = acc_dict[code]

    return result_list

code_names = []
for code in experiment_codes:
    code_names.append(f"{code}")

auto_dict = read_acc_from_exp_type(experiment_codes, csv_path_pattern, "auto_ablation_merge_models_and_datasets")
cross_dict = read_acc_from_exp_type(experiment_codes, csv_path_pattern, "cross_kfold_ablation_merge_models_and_datasets")


results_table = {}
for method in methods:
    results_table[method] = []
    results = {}
    for auto_k, auto_v in auto_dict.items():
        for cross_k, cross_v in cross_dict.items():
            try:
                s, p = stats.wilcoxon(auto_v, cross_v, alternative=method)
            except ValueError:
                s = 0
                p = 0.99
                print(f"Error in test {auto_k} vs. {cross_k} for {method}: all values are equal between the two runs")
            results[f"{auto_k}-{cross_k}"] = (s, p)

    # import pprint
    # pp = pprint.PrettyPrinter(indent=4)
    # pp.pprint(results)

    out_filename = csv_out_pattern.format("mix-merge_models_and_datasets",method)
    out_folder = "/".join(out_filename.split("/")[:-1])

    if not os.path.exists(out_folder):
        os.makedirs(out_folder)

    with open(out_filename, 'w') as file:
        mn_str = ",".join([f"merge/{mn}" for mn in code_names])
        file.write(f"init,{mn_str}\n")

        for mn_auto in code_names:
            l = []
            for mn_cross in code_names:
                r = results[f"auto_ablation_merge_models_and_datasets/{mn_auto}-cross_kfold_ablation_merge_models_and_datasets/{mn_cross}"][1]
                if r == "":
                    l.append("{}".format(r))# print only the p-value
                else:
                    l.append('%.10f' % (r))

            code = "".join(mn_auto.split("/"))
            # print(len(l))
            l_join = ",".join([str(l_) for l_ in l])
            file.write(f"{code},{l_join}\n")


==> stadistics/wilcoxon_merge_models.py <==
import os
import numpy as np
from scipy import stats
import pandas as pd
from prettytable import PrettyTable

table_types = ["auto_ablation_merge_models", "cross_kfold_ablation_merge_models"]
methods = ["two-sided", "greater", "less"]

experiment_codes = ["0000", "0010", "0001", "1000", "1010", "1001"]
# models = ["VGG16-lstm", "Inceptionv3-lstm", "ResNet18-lstm", "ResNet101-lstm", "C3D", "I3D", "ResNet3D-18", "ResNet3D-101", "c3d-block-lstm"]
datasets = ["CK", "MMI", "OULU", "MUG"]

csv_path_pattern = "./tablesv2/{}/{}/{}.csv"
latex_out_pattern = "./stadistics/tables/latex/{}-{}-{}.tex"

csv_out_pattern = "./stadistics/tables/csv/{}/{}-{}.csv"


TABLES_V2_PATH='./tablesv2'
METADATA_PATH='{}/metadata'.format(TABLES_V2_PATH)
MODELS_PATH='{}/models.csv'.format(METADATA_PATH)


for tt in table_types:
    for dataset in datasets:
        acc_dict = {}

        for code in experiment_codes:
            filename = csv_path_pattern.format(tt, dataset, code)

            if not os.path.exists(filename):
                print("FILE NOT EXISTS", filename)

            frame = pd.read_csv(filename, sep=",")

            cols = list(frame)

            for row in range(len(frame)):
                accs = []
                for c in cols:
                    accs.append(frame[c][row])

                acc_dict[code] = accs

        result_list = {}
        for code in experiment_codes:
            result_list["{}".format(code)] = acc_dict[code]

        results_table = {}
        for method in methods:
            results_table[method] = []
            for x_k, x_v in result_list.items():
                results = []
                for y_k, y_v in result_list.items():
                    if x_k != y_k:
                        try:
                            s, p = stats.wilcoxon(x_v, y_v, alternative=method)
                        except ValueError:
                            s=0
                            p=0.99
                            print(f"Error in test {x_k} vs. {y_k} for {dataset}/{tt}/{method}: all values are equal between the two runs")
                        results.append((s,p))
                    else:
                        results.append(("", ""))

                results_table[method].append(results)

            # x = PrettyTable()

            keys = list(result_list.keys())
            
            # x.field_names = ["x"] + keys

            # for i, results in enumerate(results_table[method]):
            #     x.add_row([keys[i]] + results)


            def latex(keys, results_table, method):

                latex_str = "\\begin{table}[]\n"
                latex_str += "\\begin{tabular}{" + ("l" *  (1 + (len(keys) * 2))) +  "}\n"

                def multicolumn(str):
                    return "\\multicolumn{2}{l}{" + str + "}"

                str = "x"
                for k in keys:
                    str += " & " + multicolumn(k)
                str += "\\\\\n"

                latex_str += str

                for k, results in zip(keys, results_table[method]):
                    l = [k]
                    for result in results:
                        l.append("{}".format(result[0]))
                        l.append("{}".format(result[1]))
                    latex_str += " & ".join(l) + "\\\\\n"


                latex_str += "\\end{tabular}\n \\end{table}\n"

                return latex_str




            with open(latex_out_pattern.format(tt,method, dataset), 'w') as file:

                latex_str = latex(keys, results_table, method)
                file.write(latex_str)

            out_filename = csv_out_pattern.format(tt,method, dataset)
            out_folder = "/".join(out_filename.split("/")[:-1])

            if not os.path.exists(out_folder):
                os.makedirs(out_folder)

            with open(out_filename, 'w') as file:

                # keys_ = []
                # for k in keys:
                #     keys_.append(k+"_s")
                #     keys_.append(k+"_p")
                # keys_ = [""] + keys_

                file.write("init, " + ",".join(keys) + "\n")

                for k, results in zip(keys, results_table[method]):
                    res = []
                    for r in results:
                        # res.append("{}".format(r[0]))
                        if r[1] == "":
                            res.append("{}".format(r[1]))# print only the p-value
                        else:
                            res.append('%.10f' % (r[1]))
                    r_s = ",".join(res)
                    line = "{},{}\n".format(k.replace("/",","), r_s)
                    file.write(line)


==> stadistics/wilcoxon_merge_models_and_datasets.py <==
import os
import numpy as np
from scipy import stats
import pandas as pd
from prettytable import PrettyTable

table_types = ["auto_ablation_merge_models_and_datasets", "cross_kfold_ablation_merge_models_and_datasets"]
methods = ["two-sided", "greater", "less"]

experiment_codes = ["0000", "0010", "0001", "1000", "1010", "1001"]
# models = ["VGG16-lstm", "Inceptionv3-lstm", "ResNet18-lstm", "ResNet101-lstm", "C3D", "I3D", "ResNet3D-18", "ResNet3D-101", "c3d-block-lstm"]

csv_path_pattern = "./tablesv2/{}/{}.csv"
latex_out_pattern = "./stadistics/tables/latex/{}-{}.tex"
csv_out_pattern = "./stadistics/tables/csv/{}/{}.csv"


TABLES_V2_PATH='./tablesv2'
METADATA_PATH='{}/metadata'.format(TABLES_V2_PATH)
MODELS_PATH='{}/models.csv'.format(METADATA_PATH)


for tt in table_types:
    acc_dict = {}

    for code in experiment_codes:
        filename = csv_path_pattern.format(tt, code)

        if not os.path.exists(filename):
            print("FILE NOT EXISTS", filename)

        frame = pd.read_csv(filename, sep=",")

        cols = list(frame)

        for row in range(len(frame)):
            accs = []
            for c in cols:
                accs.append(frame[c][row])

            acc_dict[code] = accs

    result_list = {}
    for code in experiment_codes:
        result_list["{}".format(code)] = acc_dict[code]

    results_table = {}
    for method in methods:
        results_table[method] = []
        for x_k, x_v in result_list.items():
            results = []
            for y_k, y_v in result_list.items():
                if x_k != y_k:
                    try:
                        s, p = stats.wilcoxon(x_v, y_v, alternative=method)
                    except ValueError:
                        s=0
                        p=0.99
                        print(f"Error in test {x_k} vs. {y_k} for {tt}/{method}: all values are equal between the two runs")
                    results.append((s,p))
                else:
                    results.append(("", ""))

            results_table[method].append(results)

        # x = PrettyTable()

        keys = list(result_list.keys())
        # x.field_names = ["x"] + keys

        # for i, results in enumerate(results_table[method]):
        #     x.add_row([keys[i]] + results)


        def latex(keys, results_table, method):

            latex_str = "\\begin{table}[]\n"
            latex_str += "\\begin{tabular}{" + ("l" *  (1 + (len(keys) * 2))) +  "}\n"

            def multicolumn(str):
                return "\\multicolumn{2}{l}{" + str + "}"

            str = "x"
            for k in keys:
                str += " & " + multicolumn(k)
            str += "\\\\\n"

            latex_str += str

            for k, results in zip(keys, results_table[method]):
                l = [k]
                for result in results:
                    l.append("{}".format(result[0]))
                    l.append("{}".format(result[1]))
                latex_str += " & ".join(l) + "\\\\\n"


            latex_str += "\\end{tabular}\n \\end{table}\n"

            return latex_str




        with open(latex_out_pattern.format(tt,method), 'w') as file:

            latex_str = latex(keys, results_table, method)
            file.write(latex_str)


        out_filename = csv_out_pattern.format(tt,method)
        out_folder = "/".join(out_filename.split("/")[:-1])

        if not os.path.exists(out_folder):
            os.makedirs(out_folder)

        with open(out_filename, 'w') as file:
            # keys_ = []
            # for k in keys:
            #     keys_.append(k+"_s")
            #     keys_.append(k+"_p")
            # keys_ = [""] + keys_

            file.write("init, " + ",".join(keys) + "\n")

            for k, results in zip(keys, results_table[method]):
                res = []
                for r in results:
                    if r[1] == "":
                        res.append("{}".format(r[1]))# print only the p-value
                    else:
                        res.append('%.10f' % (r[1]))
                r_s = ",".join(res)
                line = "{},{}\n".format(k.replace("/",","), r_s)
                file.write(line)

